Curvature Blindness: Material Inference in Stars and Black Hole Candidates

Gravitational observations can leave material properties undetermined in two different ways: distinct states can have the same total source, and distinct spacetime histories can have the same retained observations. We organize these inverse problems in general relativity through a property-level identifiability criterion, with applications to stars and black hole candidates. Two ideal massless gases illustrate equal-source ambiguity: their temperatures differ by a factor of $(8/29)^{1/4}$ and their entropies differ while their stress-energy tensors agree. A separate causal-fluid example starts with identical sources and geometric data but different constitutive responses; the two models' curvature histories separate at linear order in proper time and their scale factors at cubic order. For black hole candidates, the relevant distinction is between stationary exterior parameters, perturbing fluxes and constituent history. The framework provides a test for whether retained data identify a material property, separating instantaneous source equality, history-wide source equality and observational projection.

==> anc/README.md <==
# Manuscript controls

From the extracted source-package root, using Python 3 with numpy, scipy,
sympy and matplotlib installed, run:

    python3 anc/run_checks.py

Tested on Python 3.11.4, numpy 1.26.1, scipy 1.15.2 and sympy 1.13.3.

Do not disable assertions with -O or PYTHONOPTIMIZE. The runner limits numerical
libraries to one thread. Each check writes its JSON results beside its script;
no network access or external data are required. Failures exit nonzero.

- verify_example.py: thermodynamic identity, occupation integrals, ideal-gas
  ratios and the shared-EOS static control, including ODE tolerance refinement.
- verify_evolution.py: conservation and response-dependent curvature evolution,
  generic parameters, equal-response null and time/tolerance refinement.
- verify_metric_control.py: common initial metric and Riemann tensor, later
  curvature/metric separation, generic parameters and refinement/null tests.
  The bounded revision also checks all 256 FLRW Weyl components vanish using
  the orthonormal Riemann decomposition, symbolically and at generic values.
- plot_response.py: regenerates response_evolution.pdf, checks the plotted
  contraction against the analytic density(scale factor), halves the ODE
  tolerance, and tests the initial curvature-slope formula and equal-EOS null.
- plot_stages.py: regenerates inference_stages.pdf, a conceptual diagram of
  source construction, coupled evolution and observational projection.

These are MODEL controls: ideal gases and declared causal-fluid equations.
Their algebra and numerical consistency do not establish microscopic accuracy,
a Standard-Model stellar EOS, a complete compact star or horizonlessness.
The equations and approximation domains are given in the manuscript.

Compile main.tex with a standard LaTeX PDF processor; the bibliography is inline.
The required vector figures response_evolution.pdf and inference_stages.pdf
are supplied at the package root and regenerated by the checks above. No bibliography files or
network downloads are required by the checks.

## PDF build and figure fonts

From the package root, compile with `tectonic --only-cached --keep-logs main.tex`
when the standard TeX resources are already cached, or with a standard PDFLaTeX
installation (`pdflatex main.tex` twice). The local audit used Tectonic; the
PDFLaTeX/arXiv server build has not been executed. The inline bibliography needs
no BibTeX pass. Both figure generators embed TrueType fonts (pdf.fonttype=42)
for text extraction; changing the font embedding does not change their plots.
The audit's original numerical controls and regenerated PNGs were identical.


==> anc/plot_response.py <==
"""Regenerate the vector figure and check refinement, null and analytic limits."""
import json
from pathlib import Path
import numpy as np
from scipy.integrate import solve_ivp
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
matplotlib.rcParams.update({'pdf.fonttype': 42, 'ps.fonttype': 42})

rho0, p0 = .731, .127
slopes = (.193, .617)
h0 = -np.sqrt(8*np.pi*rho0/3)
x = np.linspace(0, .08, 401)  # x = |H0| (t-t0)

def solve(slope, tolerance):
    def rhs(x, y):
        rho, a = y
        p = p0+slope*(rho-rho0)
        h = -np.sqrt(8*np.pi*rho/3)
        return [-3*h*(rho+p)/abs(h0), h*a/abs(h0)]
    sol = solve_ivp(rhs, (0, x[-1]), (rho0, 1.), method='DOP853',
                    rtol=tolerance, atol=tolerance*.01, dense_output=True)
    assert sol.success
    rho, a = sol.sol(x)
    p = p0+slope*(rho-rho0)
    assert np.all((rho > 0) & (rho+p > 0) & (abs(p) <= rho) & (a > 0))
    exact = (rho0+p0)/(1+slope)*a**(-3*(1+slope))+(slope*rho0-p0)/(1+slope)
    assert np.max(abs(exact-rho))/rho0 < 1e-10
    return np.array([rho, p, a, 8*np.pi*(rho-3*p)])

states = [solve(c, 1e-12) for c in slopes]
refinement = max(float(np.max(abs(solve(c, 5e-13)-s))) for c,s in zip(slopes,states))
assert refinement < 1e-9
assert np.array_equal(solve(slopes[0], 1e-12), states[0])
assert np.array_equal(states[0][:,0], states[1][:,0])
predicted = -9*(rho0+p0)/rho0*(slopes[1]-slopes[0])
errors = []
for dx in (1e-4, 5e-5):
    # Evaluate the same analytic density(a) through independent small-step ODE calls.
    def r(c):
        def f(z,y):
            rho=y[0];p=p0+c*(rho-rho0)
            return [3*np.sqrt(rho/rho0)*(rho+p)]
        s=solve_ivp(f,(0,2*dx),[rho0],rtol=1e-13,atol=1e-15,dense_output=True)
        rho=s.sol(np.array([0,dx,2*dx]))[0]
        return (rho-3*(p0+c*(rho-rho0)))/rho0
    dr=r(slopes[1])-r(slopes[0])
    errors.append(abs((-3*dr[0]+4*dr[1]-dr[2])/(2*dx)-predicted))
assert errors[1] < errors[0] and errors[1] < 1e-6

plt.rcParams.update({'font.size':10, 'axes.spines.top':False, 'axes.spines.right':False})
fig, axes=plt.subplots(1,3,figsize=(9.4,2.9),layout='constrained')
colors=('#24587d','#b45332')
rho=np.linspace(.85*rho0, max(s[0,-1] for s in states)*1.02, 200)
for i,(c,s,color) in enumerate(zip(slopes,states,colors)):
    label=rf'$\chi_{{{chr(65+i)}}} = {c:.3f}$'
    axes[0].plot(rho/rho0,(p0+c*(rho-rho0))/rho0,color=color,label=label)
    axes[1].plot(x,s[3]/(8*np.pi*rho0),color=color,label=chr(65+i))
axes[0].plot(1,p0/rho0,'ko',ms=4)
axes[0].annotate('common initial state',(1,p0/rho0),xytext=(1.03,.08),fontsize=8,
                 arrowprops={'arrowstyle':'-','lw':.6})
axes[1].plot(0,states[0][3,0]/(8*np.pi*rho0),'ko',ms=4,clip_on=False)
axes[0].set(xlabel=r'$\rho/\rho_0$',ylabel=r'$P/\rho_0$',title='Different EOS responses')
axes[1].set(xlabel=r'$|H_0|(t-t_0)$',ylabel=r'$\mathcal{R}/(8\pi\rho_0)$',title='Curvature histories separate')
delta_a=states[1][2]-states[0][2]
coefficient=2*np.pi*h0*(rho0+p0)*(slopes[1]-slopes[0])/abs(h0)**3
cubic=coefficient*x**3
# Cubic coefficient has units time^-3; dimensionless x uses |H0|^-3.
# Asymptotic prediction need not coincide with the finite-time curve.
assert delta_a[0] == cubic[0] == 0
assert delta_a[-1] < 0 and coefficient < 0
axes[2].plot(x,delta_a*1e5,color='#24587d',label='direct evolution')
axes[2].plot(x,cubic*1e5,'--',color='#b45332',label='leading cubic term')
axes[2].set(xlabel=r'$|H_0|(t-t_0)$',ylabel=r'$10^5(a_B-a_A)$',title='Metric scale factors separate')
for ax in axes:
    ax.legend(frameon=False,fontsize=8)
    ax.grid(alpha=.15)
root=Path(__file__).resolve().parent.parent
fig.savefig(root/'response_evolution.pdf',metadata={'CreationDate':None,'ModDate':None})
fig.savefig(root/'response_evolution.png',dpi=200)
(Path(__file__).with_name('figure_checks.json')).write_text(json.dumps(dict(
    classification='MODEL self-consistency, not independent microscopic validation',
    refinement_max_absolute=refinement, initial_derivative_errors=errors,
    null='PASS', domain='PASS'),indent=2)+'\n')
print('Figure checks passed; refinement max absolute =',refinement)


==> anc/plot_stages.py <==
"""Regenerate the conceptual source/evolution/projection diagram; no physics fit."""
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
matplotlib.rcParams.update({'pdf.fonttype': 42, 'ps.fonttype': 42})
from matplotlib.patches import FancyBboxPatch

fig,ax=plt.subplots(figsize=(8.2,2.25))
ax.set(xlim=(0,1),ylim=(0,1)); ax.axis('off')
def box(x,y,w,h,text):
    ax.add_patch(FancyBboxPatch((x-w/2,y-h/2),w,h,
        boxstyle='round,pad=0.012',fc='#f3f6f8',ec='#24587d',lw=.8))
    ax.text(x,y,text,ha='center',va='center',fontsize=9)
def arrow(start,end,label=None,pos=None):
    ax.annotate('',end,start,arrowprops={'arrowstyle':'->','lw':1,'color':'#24587d'})
    if label: ax.text(*pos,label,ha='center',va='center',fontsize=8)
box(.12,.60,.21,.27,'Material state and\nboundary data $X$')
box(.43,.82,.22,.20,r'Initial source $T_{ab}$')
box(.43,.39,.22,.20,'Coupled evolution')
box(.70,.39,.17,.20,'Full history $h$')
box(.91,.39,.15,.20,'Observations $o$')
box(.43,.11,.46,.14,'Material laws $\\mathcal{C}$ + gravitational data $\\mathcal{D}_g$')
arrow((.235,.66),(.31,.82),r'$\mathcal{S}_{\mathcal{C}}$',(.27,.87))
arrow((.235,.53),(.31,.39))
arrow((.43,.20),(.43,.28))
arrow((.55,.39),(.605,.39),r'$\mathcal{E}$',(.577,.52))
arrow((.795,.39),(.825,.39),r'$\Pi$',(.81,.52))
fig.subplots_adjust(left=.01,right=.99,top=.98,bottom=.02)
root=Path(__file__).resolve().parent.parent
fig.savefig(root/'inference_stages.pdf',metadata={'CreationDate':None,'ModDate':None})
fig.savefig(root/'inference_stages.png',dpi=200)
print('Conceptual stage diagram regenerated.')


==> anc/requirements.txt <==
numpy
scipy
sympy
matplotlib


==> anc/run_checks.py <==
"""Run all manuscript controls with assertions enabled and one numerical thread."""
import os
from pathlib import Path
import subprocess
import sys

if not __debug__ or os.environ.get('PYTHONOPTIMIZE'):
    raise RuntimeError('Assertions are required: do not use -O or PYTHONOPTIMIZE.')
env = dict(os.environ, OPENBLAS_NUM_THREADS='1', OMP_NUM_THREADS='1',
           MKL_NUM_THREADS='1', VECLIB_MAXIMUM_THREADS='1',
           PYTHONDONTWRITEBYTECODE='1')
for name in ('verify_example.py', 'verify_evolution.py', 'verify_metric_control.py',
             'plot_response.py', 'plot_stages.py'):
    subprocess.run([sys.executable, '-B', str(Path(__file__).with_name(name))],
                   env=env, check=True)
print('All manuscript controls and the evolution figure checks passed.')


==> anc/verify_evolution.py <==
"""Run with python3 anc/run_checks.py from the source-package root."""
import json, math, time
from pathlib import Path
from scipy.integrate import solve_ivp

start = time.perf_counter()
cases = [(0.731, 0.127, 0.193, 0.617), (1.317, -0.283, 0.371, 0.829), (0.463, 0.219, 0.743, 0.251)]
rows = []
for rho0, p0, aa, ab in cases:
    for branch in [1, -1]:
        h0 = branch * math.sqrt(8*math.pi*rho0/3)
        dotp = -3*h0*(rho0+p0)*(ab-aa)
        dotr = -24*math.pi*dotp
        def run(slope, dt, tol):
            def rhs(t,y):
                rho, scale = y
                h = branch * math.sqrt(8*math.pi*rho/3)
                p = p0+slope*(rho-rho0)
                return [-3*h*(rho+p),h*scale]
            sol = solve_ivp(rhs, [0,2*dt], [rho0,1.], rtol=tol, atol=tol*0.01, dense_output=True)
            assert sol.success, sol.message
            left=sol.sol(0); mid=sol.sol(dt); right=sol.sol(2*dt)
            p=[p0+slope*(x[0]-rho0) for x in [left,mid,right]]
            r=[8*math.pi*(x[0]-3*pp) for x,pp in zip([left,mid,right],p)]
            # Second order forward derivative at initial time.
            dp=(-3*p[0]+4*p[1]-p[2])/(2*dt)
            dr=(-3*r[0]+4*r[1]-r[2])/(2*dt)
            assert all(x[0] > 0 and x[1] > 0 for x in [left,mid,right])
            assert all(abs(pp) <= x[0] for x,pp in zip([left,mid,right],p))
            analytic_rho=(rho0+p0)/(1+slope)*right[1]**(-3*(1+slope))+(slope*rho0-p0)/(1+slope)
            return dp,dr,right,abs(right[0]-analytic_rho)
        tests=[]
        for dt,tol in [(1e-4/abs(h0),1e-10),(5e-5/abs(h0),1e-10),(5e-5/abs(h0),5e-11)]:
            a,b=run(aa,dt,tol),run(ab,dt,tol)
            tests.append({'dt':dt,'tol':tol,'relative_dp_error':abs((b[0]-a[0])/dotp-1),'relative_dR_error':abs((b[1]-a[1])/dotr-1),'rho_scale_residual':max(a[3],b[3])})
        equal_a,equal_b=run(aa,1e-4/abs(h0),1e-10),run(aa,1e-4/abs(h0),1e-10)
        # Direct thermodynamic derivative and identity at generic n/n0, n0=1.
        thermo=[]
        for slope in [aa,ab]:
            for x in [0.713,1.231,1.819]:
                rho=(rho0+p0)/(1+slope)*x**(1+slope)+(slope*rho0-p0)/(1+slope)
                nrhon=(rho0+p0)*x**(1+slope)
                thermo.append(abs(nrhon-rho-(p0+slope*(rho-rho0))))
        rows.append({'inputs':[rho0,p0,aa,ab],'branch':branch,'predicted_delta_dotP':dotp,'predicted_delta_dotR':dotr,'tests':tests,'equal_slopes_null':equal_b[0]-equal_a[0],'thermodynamic_identity_max_abs':max(thermo)})
for row in rows:
    coarse, fine, tighter = row['tests']
    for key in ['relative_dp_error', 'relative_dR_error']:
        assert fine[key] < 1e-7
        assert 3.8 < coarse[key] / fine[key] < 4.2
        assert abs(tighter[key] - fine[key]) < 1e-10
    assert row['equal_slopes_null'] == 0
    assert row['thermodynamic_identity_max_abs'] < 1e-14
    assert max(test['rho_scale_residual'] for test in row['tests']) < 1e-12
result = {'status': 'PASS', 'classification': 'MODEL implementation and algebra checks',
          'elapsed_seconds': time.perf_counter()-start, 'results': rows}
output = Path(__file__).resolve().parent / 'evolution_checks.json'
output.write_text(json.dumps(result, indent=2) + '\n')
print(json.dumps({'status': 'PASS', 'cases': len(rows),
    'worst_relative_delta_dotP': max(r['tests'][1]['relative_dp_error'] for r in rows),
    'worst_relative_delta_dotR': max(r['tests'][1]['relative_dR_error'] for r in rows),
    'output': str(output)}, indent=2))


==> anc/verify_example.py <==
"""Small reproducible ideal-gas and static-control checks; no stellar claim."""
import json
from pathlib import Path
import numpy as np
import sympy as sp
from scipy.integrate import quad, solve_ivp
from scipy.special import zeta

results = {}
S,V,N,a,b,m = sp.symbols("S V N a b m", positive=True)
E = a*S**sp.Rational(4,3)/V**sp.Rational(1,3)+m*N+b*N**2/V
temperature, chemical, pressure = sp.diff(E,S),sp.diff(E,N),-sp.diff(E,V)
identity = sp.simplify(S/V*temperature+N/V*chemical-E/V-pressure)
assert identity == 0
values={S:2.3,V:1.7,N:0.8,a:1.2,b:0.4,m:0.7}
energy_at_volume = sp.lambdify(V,E.subs({k:v for k,v in values.items() if k!=V}),"math")
exact_pressure = float(pressure.subs(values))
pressure_errors = [abs(-(energy_at_volume(1.7+h)-energy_at_volume(1.7-h))/(2*h)-exact_pressure) for h in (1e-3,5e-4,2.5e-4)]
assert pressure_errors[2] < pressure_errors[1] < pressure_errors[0]
assert pressure_errors[-1] < 1e-8
results["energy_to_tensor_check"]={"symbolic_pressure_identity":str(identity),"test_energy":"a*S^(4/3)/V^(1/3)+m*N+b*N^2/V","pressure":exact_pressure,"halved_step_errors":pressure_errors,"scope":"Homogeneous extensive local material energy; rest, thermal and interaction terms included. No claim about global gravitational energy."}
integrals = {}
for k in (2, 3):
    for sign in (-1, 1):
        # Negative exponent avoids overflow in the tail.
        fn = lambda x: x**k * np.exp(-x) / (1 + sign*np.exp(-x))
        val, err = quad(fn, 0, np.inf, epsabs=1e-12, epsrel=1e-12)
        exact = (2*zeta(3) if k == 2 else np.pi**4/15)
        if sign == 1:
            exact *= 1 - 2**(-k)
        assert abs(val/exact - 1) < 1e-11
        integrals[f"k{k}_sign{sign}"] = {"value":val,"abs_error":err,"relative_discrepancy":abs(val/exact-1)}
results["occupation_integrals"] = integrals
aA, aB = np.pi**2*2/30, np.pi**2*(29/4)/30
ratio = (aA/aB)**0.25
results["ratios"] = {"temperature":ratio,"entropy":1/ratio,"number":3.25*ratio**3}
for T in (.7, 1.3, 2.1):
    assert abs(aA*T**4/(aB*(ratio*T)**4)-1) < 1e-14

def solve(tol, coefficient=None):
    r0, R = 1e-6, .18
    # Regular central expansion through O(r0^2) in density and O(r0^5) in mass.
    rho0 = 1-16*np.pi/3*r0*r0
    m0 = 4*np.pi*r0**3/3-64*np.pi**2*r0**5/15
    start = rho0 if coefficient is None else np.log((rho0/coefficient)**.25)
    def rhs(r,y):
        m,v = y
        rho = v if coefficient is None else coefficient*np.exp(4*v)
        gravity = (m+4*np.pi*r**3*rho/3)/(r*(r-2*m))
        return [4*np.pi*r*r*rho,-4*rho*gravity if coefficient is None else -gravity]
    sol=solve_ivp(rhs,(r0,R),[m0,start],rtol=tol,atol=tol*1e-2,dense_output=True)
    assert sol.success
    grid=np.linspace(r0,R,1001)
    m,v=sol.sol(grid)
    rho=v if coefficient is None else coefficient*np.exp(4*v)
    return m,rho

rows=[]
for tol in (1e-8,1e-10,1e-12):
    md,rd=solve(tol)
    ma,ra=solve(tol,aA)
    mb,rb=solve(tol,aB)
    rows.append({"rtol":tol,"mass":float(md[-1]),"compactness":float(2*md[-1]/.18),"boundary_pressure":float(rd[-1]/3),"density_crosscheck_max_relative":float(max(np.max(abs(ra/rd-1)),np.max(abs(rb/rd-1)))),"mass_crosscheck_max_absolute":float(max(np.max(abs(ma-md)),np.max(abs(mb-md))))})
assert rows[-1]["density_crosscheck_max_relative"] < 1e-9
assert abs(rows[-1]["mass"]-rows[-2]["mass"]) < 1e-10
results["static_control"] = rows
results["null_injection_density_factor"] = aB/aA
results["validation_scope"] = "Ideal massless gas; ODE comparisons share the EOS and test implementation, not independent physical accuracy."
print(json.dumps(results,indent=2))
Path(__file__).with_name("verification_results.json").write_text(json.dumps(results,indent=2)+"\n")


==> anc/verify_metric_control.py <==
"""Verify the matched-initial-metric control; python3 -B anc/verify_metric_control.py."""
import json
from pathlib import Path
import numpy as np
import sympy as s
from scipy.integrate import solve_ivp

a, H, rho, p0, rho0, chi = s.symbols('a H rho p0 rho0 chi', real=True)
P = p0 + chi*(rho-rho0)
flow = (a*H, -4*s.pi*(rho+P), -3*H*(rho+P))
def along(expr):
    return s.expand(sum(s.diff(expr, x)*v for x, v in zip((a,H,rho),flow)))
accel = along(a*H)
jerk = along(accel)
initial = {a:1,rho:rho0}
cA, cB = s.symbols('cA cB', real=True)
delta_jerk = s.simplify(jerk.subs(initial).subs(chi,cB)-jerk.subs(initial).subs(chi,cA))
assert s.simplify(delta_jerk-12*s.pi*H*(rho0+p0)*(cB-cA)) == 0
rdot = along(8*s.pi*(rho-3*P))
delta_rdot = s.simplify(rdot.subs(initial).subs(chi,cB)-rdot.subs(initial).subs(chi,cA))
assert s.simplify(delta_rdot-72*s.pi*H*(rho0+p0)*(cB-cA)) == 0
constraint_accel = s.simplify(accel.subs(H**2,8*s.pi*rho/3))
assert s.simplify(constraint_accel+4*s.pi*a*(rho+3*P)/3) == 0

# Direct Christoffel/Riemann check; convention agrees with R=6(a''/a+H²).
t = s.symbols('t', real=True)
at = s.Function('a')(t)
coords = (t, s.symbols('x'), s.symbols('y'), s.symbols('z'))
metric = s.diag(-1,at**2,at**2,at**2)
inv = metric.inv()
Gamma = [[[s.simplify(sum(inv[i,l]*(s.diff(metric[l,j],coords[k])
          +s.diff(metric[l,k],coords[j])-s.diff(metric[j,k],coords[l]))/2
          for l in range(4))) for k in range(4)] for j in range(4)] for i in range(4)]
def Rup(i,j,k,l):
    return s.simplify(s.diff(Gamma[i][j][l],coords[k])-s.diff(Gamma[i][j][k],coords[l])
           +sum(Gamma[i][k][m]*Gamma[m][j][l]-Gamma[i][l][m]*Gamma[m][j][k] for m in range(4)))
assert s.simplify(-Rup(0,1,0,1)/at**2+s.diff(at,t,2)/at) == 0
assert s.simplify(Rup(1,2,1,2)/at**2-(s.diff(at,t)/at)**2) == 0
for j in range(1,4):
    for k in range(1,4):
        assert s.simplify(-Rup(0,j,0,k)/at**2
                         +s.diff(at,t,2)/at*int(j==k)) == 0
        for l in range(1,4):
            assert Rup(0,j,k,l) == 0
            for m in range(1,4):
                expected=(s.diff(at,t)/at)**2*(int(j==l)*int(k==m)-int(j==m)*int(k==l))
                assert s.simplify(Rup(j,k,l,m)/at**2-expected) == 0
Ricci = [[sum(Rup(k,i,k,j) for k in range(4)) for j in range(4)] for i in range(4)]
R = s.simplify(sum(inv[i,j]*Ricci[i][j] for i in range(4) for j in range(4)))
assert s.simplify(R-6*(s.diff(at,t,2)/at+(s.diff(at,t)/at)**2)) == 0

# FLRW conformal flatness: contract the orthonormal Riemann components above.
acc, hub2 = s.symbols('acc hub2', real=True)
eta = s.diag(-1,1,1,1)
def ortho(i,j,k,l):
    if i==0 and j>0 and k==0 and l>0: return -acc*int(j==l)
    if i==0 and j>0 and k>0 and l==0: return acc*int(j==k)
    if i>0 and j==0 and k==0 and l>0: return acc*int(i==l)
    if i>0 and j==0 and k>0 and l==0: return -acc*int(i==k)
    if min(i,j,k,l)>0: return hub2*(int(i==k)*int(j==l)-int(i==l)*int(j==k))
    return s.S.Zero
ric = s.Matrix(4,4,lambda j,l: sum(eta[k,k]*ortho(k,j,k,l) for k in range(4)))
scalar = sum(eta[i,i]*ric[i,i] for i in range(4))
assert s.simplify(scalar-6*(acc+hub2)) == 0
weyl=[]
for i in range(4):
    for j in range(4):
        for k in range(4):
            for l in range(4):
                c=s.simplify(ortho(i,j,k,l)-(eta[i,k]*ric[j,l]-eta[i,l]*ric[j,k]
                    -eta[j,k]*ric[i,l]+eta[j,l]*ric[i,k])/2
                    +scalar*(eta[i,k]*eta[j,l]-eta[i,l]*eta[j,k])/6)
                assert c==0
                weyl.append(c)
for aval,bval in ((-.371,.829),(.193,.617),(-1.317,.283)):
    assert max(abs(float(c.subs({acc:aval,hub2:bval}))) for c in weyl)==0

rows=[]
for q in (.137,.283,.419):
    r0=q; pr=q/5; ca=.2+q/10; cb=.61+q/7
    for sign in (-1,1):
        h0=sign*np.sqrt(8*np.pi*r0/3)
        def integrate(c,tol):
            def rhs(tt,y):
                aa,rr,hh=y; pp=pr+c*(rr-r0)
                return [aa*hh,-3*hh*(rr+pp),-4*np.pi*(rr+pp)]
            return solve_ivp(rhs,(0,.004),[1,r0,h0],method='DOP853',rtol=tol,
                             atol=tol/100,dense_output=True)
        sa=integrate(ca,1e-12); sb=integrate(cb,1e-12)
        ta=integrate(ca,1e-13); tb=integrate(cb,1e-13)
        times=np.array([.004,.002,.001])
        da=tb.sol(times)[0]-ta.sol(times)[0]
        pred=2*np.pi*h0*(r0+pr)*(cb-ca)*times**3
        def curvature(sol,c):
            rr=sol.sol(times)[1]; return 8*np.pi*(rr-3*(pr+c*(rr-r0)))
        dr=curvature(tb,cb)-curvature(ta,ca)
        rpred=72*np.pi*h0*(r0+pr)*(cb-ca)*times
        rel_a=np.abs(da/pred-1); rel_r=np.abs(dr/rpred-1)
        assert rel_a[-1]<.025 and rel_r[-1]<.025
        assert rel_a[-1]<rel_a[0] and rel_r[-1]<rel_r[0]
        assert abs(da[-2]/da[-1]-8)<.15
        meshchange=float(np.max(np.abs((sb.sol(times)[0]-sa.sol(times)[0])-da)))
        assert meshchange<max(abs(pred[-1])*1e-3,2e-14)
        y=tb.sol(times); pp=pr+cb*(y[1]-r0)
        assert np.all(y[1]>0) and np.all(y[1]+pp>0) and np.all(np.abs(pp)<y[1])
        assert np.max(abs(y[2]**2-8*np.pi*y[1]/3))<1e-11
        null=integrate(ca,1e-13)
        assert np.array_equal(null.sol(times),ta.sol(times))
        rows.append(dict(q=q,sign=sign,delta_a=da.tolist(),delta_R=dr.tolist(),
             relative_cubic_error=rel_a.tolist(),relative_linear_error=rel_r.tolist(),
             tolerance_change=meshchange,equal_response_null=True))
result=dict(status='PASS_MATCHED_METRIC_CURVATURE_AND_RESPONSE_CONTROL',
    FLRW_Weyl_components_symbolically_zero=len(weyl),
    delta_jerk=str(delta_jerk),delta_Rdot=str(delta_rdot),
    initial_Riemann='R_0i0j=-(a_ddot/a) delta_ij; R_ijkl=H²(delta_ik delta_jl-delta_il delta_jk)',
    scope='ideal homogeneous adiabatic causal barotropes; shared equations, implementation check not microscopic accuracy',
    units='G=c=1; proper cosmic time; signature -+++; rho,P length^-2 and H length^-1',rows=rows)
Path(__file__).with_name('metric_checks.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps({'status':result['status'],'cases':len(rows),'symbolic':True}))

